Kinetic Theory of Stellar Systems: A Tutorial

Stellar systems - star clusters, galaxies, dark matter haloes, and so on - are ubiquitous characters in the evolutionary tale of our Universe. This tutorial article is an introduction to the collective dynamical evolution of the very large numbers of stars and/or other self-gravitating objects that comprise such systems, i.e. their kinetic theory. We begin by introducing the basic phenomenology of stellar systems, and explaining why and when we must develop a kinetic theory that transcends the traditional two-body relaxation picture of Chandrasekhar. We study the orbits that comprise stellar systems, how those orbits are modified by perturbations, how a system responds self-consistently to fluctuations in its gravitational potential, and how one can predict the long term fate of a stellar system in various dynamical regimes. Though our treatment is necessarily mathematical, we develop the formalism only to the extent that it facilitates real calculations. We give many examples throughout the text of the equations being applied to topics of major astrophysical importance. Furthermore, in the 1960s and 1970s the kinetic theory of stellar systems was a fledgling subject which developed in tandem with the kinetic theory of plasmas. However, the two fields have long since diverged. Yet once one has become fluent in both Plasmaish and Galacticese, and has a dictionary relating the two, one can pull ideas directly from one field to solve a problem in the other. Therefore, another aim of this tutorial article is to provide our plasma colleagues with a jargon-light understanding of the key properties of stellar systems, to point out the many direct analogies between stellar- and plasma-kinetic calculations, and ultimately to convince them that stellar dynamics and plasma kinetics are, in a deep and beautiful and useful sense, the same thing.

==> bbl.sh <==
sed -i -e '/^\\bibliography{.*/r ms.bbl' $1
sed  -i -e '/^\\bibliography{.*/d' $1
sed  -i -e '/^\\bibliographystyle{.*/d' $1



==> figTikz/make.sh <==
#!/bin/zsh
full=$1
name=${full%.*}
xelatex $1
rm *.aux *.log *.out
/Library/TeX/texbin/pdfcrop $name.pdf
rm $name.pdf
mv $name-crop.pdf $name.pdf

==> latexpand_figs.py <==
"""
Copy all eps figures and the tex file to a target directory and change
the file reference in the tex file accordingly.
"""


import re
import argparse
import shutil
import os
import random
import string

FIG_PATTERN = (re.compile(r'.*?\\includegraphics(\[[^\]]*\])?{([^}]*)}.*?'),
               re.compile(r'.*?\\plotone(\[[^\]]*\])?{([^}]*)}.*?'))


ABC = string.ascii_lowercase


def reformat(lines, target_dir, figure_list):
    """Identify the figure sections in the tex file and reformat them"""
    fig_number = 0
    in_fig_env = False
    for l in lines:
        if 'begin{figure' in l:
            fig_number += 1
            in_fig_env = True
            fig_env = []
            yield l
        elif in_fig_env:
            if 'end{figure' in l:
                yield reformat_fig_env(fig_env, fig_number, target_dir,
                                       figure_list=figure_list)
                in_fig_env = False
                yield l
            else:
                fig_env.append(l)
        else:
            yield l


def reformat_fig_env(fig_env, fig_number, target_dir, figure_list):
    """Change the names of the figure file in used in `fig_env`,
       when the is more the one figures name add a letter {a,b,c,...}
       to the end of each sub_figure file_name
    """

    fig_env = "".join(fig_env)
    matches = [fig for fig_pattern in FIG_PATTERN for
               fig in fig_pattern.findall(fig_env)]
    sub_fig_number = 0
    for _, fig_file in matches:
        _, ext = os.path.splitext(fig_file)

        new_name = 'Figure{}{}'.format(fig_number, ABC[sub_fig_number]) \
               if len(matches) > 1 \
               else 'Figure{}'.format(fig_number)
        add_ext = ('.eps' if ext == '' else '')
        new_name += ext + add_ext
        print("Processed {} as {}".format(fig_file, new_name))
        figure_list += ["{} -> {}\n".format(fig_file, new_name)]
        sub_fig_number += 1
        shutil.copyfile(fig_file + add_ext,
                        os.path.join(target_dir, new_name))
        fig_env = fig_env.replace(fig_file, new_name)
    return fig_env


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("input_file", help='Input file name')
    parser.add_argument("target_dir", help='Output file name')
    args = parser.parse_args()
    figure_list = ["Figures:\n"]
    try:
        os.makedirs(args.target_dir)
    except OSError:
        pass
    with open(args.input_file) as input_file:
        lines = reformat(input_file.readlines(), args.target_dir,
                         figure_list=figure_list)

    with open(args.target_dir + '/' + args.input_file, 'w') as input_file:
        input_file.writelines(lines)

    # Write the figure list
    with open(args.target_dir + '/figures.txt', 'w') as fig_file:
        fig_file.writelines(figure_list)


if __name__ == '__main__':
    main()


==> textcount.sh <==
\rm -f tmp.tex
sed 's@^\\begin{document}@ \\begin{document} \\n \\n %TC:ignore @; s@^\\begin{abstract}@ %@ ; s@^\\end{abstract}@ %TC:endignore@; s@^\\acknowledgements@ %TC:ignore@  ;  s@^\\end{document}@  %TC:endignore \\n \\end{document} @' $1 | sed 's/\\n/\'$'\n/g' > tmp.tex
n=`perl texcount.pl tmp.tex |  grep 'Words in text'`
echo $n "out of 3500 words"

\rm -f tmp.tex
sed 's@^\\begin{document}@ \\begin{document} \\n \\n %TC:ignore @; s@^\\begin{abstract}@ %TC:endignore@ ; s@^\\end{abstract}@ %TC:ignore@ ; s@^\\end{document}@  %TC:endignore \\n \\end{document} @' $1 | sed 's/\\n/\'$'\n/g' > tmp.tex
n=`perl texcount.pl tmp.tex |  grep 'Words in text' | sed 's@text@abstract@'`
\rm -f tmp.tex
echo $n "out of 250 words"

